DeepCorr: Strong Flow Correlation Attacks on Tor Using Deep Learning

Flow correlation is the core technique used in a multitude of deanonymization attacks on Tor. Despite the importance of flow correlation attacks on Tor, existing flow correlation techniques are considered to be ineffective and unreliable in linking Tor flows when applied at a large scale, i.e., they impose high rates of false positive error rates or require impractically long flow observations to be able to make reliable correlations. In this paper, we show that, unfortunately, flow correlation attacks can be conducted on Tor traffic with drastically higher accuracies than before by leveraging emerging learning mechanisms. We particularly design a system, called DeepCorr, that outperforms the state-of-the-art by significant margins in correlating Tor connections. DeepCorr leverages an advanced deep learning architecture to learn a flow correlation function tailored to Tor's complex network this is in contrast to previous works' use of generic statistical correlation metrics to correlated Tor flows. We show that with moderate learning, DeepCorr can correlate Tor connections (and therefore break its anonymity) with accuracies significantly higher than existing algorithms, and using substantially shorter lengths of flow observations. For instance, by collecting only about 900 packets of each target Tor flow (roughly 900KB of Tor data), DeepCorr provides a flow correlation accuracy of 96% compared to 4% by the state-of-the-art system of RAPTOR using the same exact setting. We hope that our work demonstrates the escalating threat of flow correlation attacks on Tor given recent advances in learning algorithms, calling for the timely deployment of effective countermeasures by the Tor community.

==> good.py <==
# perform some tests on ped.bib related to the pdf-directory (pdfdir)
# activate one or more tests by setting those control variables to 1

# 1. is_check_file: check objects with no or empty file entry
# 2. is_check_double_file: check if two or more different objects have the same pdf entry
# 3. is_check_unused_files: check <pdfdir> for unsused files

import os, sys, glob, copy
from os import path, access, R_OK  # W_OK for write permission.
from operator import itemgetter

#-------- control parameter ---------
is_check_file = 0
is_check_double_file = 0
is_check_unused_files = 1
#------------------------------------   

ROOT = os.getenv("HOME") # Home directory
#ROOT = path.expanduser("~") # works on all platforms  

pdfdir = ROOT + '/lit/pdf/'
print 'pdfdir', pdfdir
debug = 0 # shutdown debug/info messages

bib_data = open('bibs_back.bib')

words = ['author', 'title', 'journal', 'year', 'volume', 'comment', 'issue', 'owner', 'file', 'timestamp', 'booktitle', 'editor', 'publisher', 'number', 'part', 'keywords', 'doi', 'month', 'organization', 'url']
#------------------------------------------------------------------------------

def check_missing_pdf(element):
    """
    following testes:
    1. element has no file entry
    2. element has empty file entry
    3. element has file entry with inexistant pdf-file
    """
    #check missing files
    if not element.has_key('file'): # element has no file
        print >>sys.stderr, '==== %s has no file entry'%element.get('key')
    elif not element.get('file'):  # .. or file is empty
            print >>sys.stderr, '**** %s has empty file entry'%element.get('key')
    else:
        # we have a file entry -----> check its existance in the pdf dir
        pdffile = pdfdir + element.get('file')
        if not( path.exists(pdffile) and path.isfile(pdffile) and access(pdffile, R_OK)):
            print >>sys.stderr, '#### %s with file entry [%s]: Either file is missing or is not readable'%(element.get('key'), element.get('file'))

#------------------------------------------------------------------------------

def check_doubles(elements):
    """
    check if two or more different objects have the same pdf-file 
    """
    doubles = {}
    for element in elements:
        pdffile = element.get("file")
        key = element.get("key")
        if not doubles.has_key(pdffile):
            doubles[pdffile] = [key]
        else:
            doubles[pdffile].append(key)
    for f, k in doubles.iteritems():
        if f and len(k) > 1: # if f excludes case f == None
            print >>sys.stderr, "Keys:", k, "have the same file <%s>"%f
#------------------------------------------------------------------------------

def check_unused_files(elements):
    """
    check dir pdfdir ("lit/pdf") for pdf-files that are not used
    in the ped.bib
    """
    pdf_files = glob.glob( pdfdir + "*.pdf") # pdfs in lit/pdf/
    dummy_files = copy.copy(pdf_files) # list of unused files
    for pdf in pdf_files:
        for element in elements:
            element_pdf =  element.get("file")
            if element_pdf is None:
                continue
            element_pdf = path.basename(element_pdf)

            if path.basename(pdf) == element_pdf:
                dummy_files.remove(pdf)
                break # check next files

    if dummy_files:
        print >>sys.stderr, "%d files are not used:"%len(dummy_files)
        for f in dummy_files:
            print >>sys.stderr, "---->",path.basename(f)
#------------------------------------------------------------------------------

def putWord(string, dic, line):
    """
    extract from <line> the value of the key <string> and put it in  <dic>
    """
    tmp = line[1].strip(' { } , .').split(':')
    # some files are like this :llll:aaaa. So tmp[0] is here == ''
    if not tmp[0]: 
        dic[string] = tmp[1]
    else:
        dic[string] = tmp[0]
#------------------------------------------------------------------------------

def getElement(f):
    """
    get ONE element from file f.
    return dict
    """
    dic = {}
    for line in f:
        line = line.strip(' \n\r')
        if not line:
            continue
        #get <key> and <type>
        if line[0] == '@':
            sline = line.split('{')
            typ = sline[0][1:]
            if typ == 'comment': # ignore jabref-meta
                continue
            dic['type'] = typ.strip(',') 
            key = sline[1].strip(',')
            if debug:
                print >> sys.stderr, '--------> type: <%s>'%typ
                print >> sys.stderr, '--------> key: <%s>'%key
            dic['key'] = key

        line = line.split('=')

        for word in words:
            if line[0].strip(' ') == word:
                putWord(word, dic, line)
                if debug:
                    print  >> sys.stderr, '--------> %s: <%s>'%(word, line[1].strip(' { },.') ) 

        # check for last line of element
        if line[0] == '}':
            if debug:
                print >> sys.stderr, '---------------------------------'
            return dic
#------------------------------------------------------------------------------


#----------------------- get content of file in elements ------------------------------
elements = []
while True:
    dic = getElement(bib_data) 
    if not dic:
        sorted(elements, key=itemgetter('key')) 
        break
    elements.append( dic )
#------------------------------------------------------------------------------

if is_check_file:
    print "check missing files ..."
    for element in elements:
        check_missing_pdf(element)

if is_check_double_file:
    print "check double files ..."
    check_doubles(elements)

if is_check_unused_files:
    print "is_check_unused_files ..."
    check_unused_files(elements)

